Magnetoelectric effects in diffusive two-dimensional superconductors studied by the nonlinear $\sigma$ model

We describe a numerical approach to modeling magnetoelectric effects generated by spin-orbit coupling in inhomogeneous diffusive 2D superconductors. It is based on direct minimization of the free energy of diffusion modes, including their coupling to the spin-orbit field strength, described by a recently discovered $\sigma$-model action. We explain how to retain exact conservation laws in the discretized model, and detail the numerical procedure. We apply the approach to the spin-galvanic and the inverse spin-galvanic effects in finite-size 2D superconductors, and describe short-range oscillations of circulating currents and spin densities originating from the spin-orbit coupling.

==> anc/edelst.py <==
# -*- coding:utf-8; eval: (blacken-mode) -*-
"""
Calculate spin density in finite-size 2D Rashba superconductor case, generated by the inverse spin-galvanic effect.
"""
import os
import joblib
import numpy as np
from numpy import pi
import matplotlib.pyplot as plt
from scipy.linalg import expm
import logging
from numpy import exp, pi

import usadelndsoc
import usadelndsoc.bcs
from usadelndsoc.matsubara import get_matsubara_sum
from usadelndsoc.solver import *
from usadelndsoc.util import vectorize_parallel
from usadelndsoc.plotting import plot_Delta_J_2d

from rashba2 import Gamma_to_alpha


mem = joblib.Memory("cache")


def get_solver(soc_alpha, eta, Lx=10, Ly=10, nx=5, ny=5):
    sol = Solver(nx=nx, ny=ny)
    sol.mask[...] = MASK_NONE
    sol.mask[0, :] = MASK_TERMINAL
    sol.mask[-1, :] = MASK_TERMINAL

    sol.Lx = Lx
    sol.Ly = Ly

    sol.Omega[...] = 0

    sol.D = 1.0
    sol.eta = eta

    nx, ny = sol.shape
    dx = sol.Lx / nx
    dy = sol.Ly / ny

    Ax = soc_alpha * np.kron(S_0, S_y)
    Ay = -soc_alpha * np.kron(S_0, S_x)

    sol.Ux[...] = expm(1j * dx * Ax)
    sol.Uy[...] = expm(1j * dy * Ay)

    return sol


@vectorize_parallel(returns_object=True, noarray=True)
def solve(T, phi, L_S=5, L=5, W=None, n=5, Gamma_DP=10, Gamma_ST=0.4, **solver_kw):
    usadelndsoc.logger.setLevel(-20)

    if W is None:
        W = L

    T_c0 = np.exp(np.euler_gamma) / np.pi
    L = 2 * L_S + L

    nx = n
    ny = int(round(n * W / L))
    nS = int(round(nx * L_S / L))

    alpha_soc, eta = Gamma_to_alpha(Gamma_DP, Gamma_ST)

    Delta0 = usadelndsoc.bcs.BCS_Delta(T, T_c0)

    sol = get_solver(soc_alpha=alpha_soc, eta=eta, Lx=L, Ly=W, nx=nx, ny=ny)

    T_c = np.zeros(sol.shape, dtype=float)
    T_c[:nS] = T_c0
    T_c[-nS:] = T_c0

    sol.Delta[nS:-nS] = 0
    sol.Delta[:nS] = np.eye(2) * Delta0 * np.exp(1j * phi / 2)
    sol.Delta[-nS:] = np.eye(2) * Delta0 * np.exp(-1j * phi / 2)

    solver_kw.setdefault("workers", max(1, os.cpu_count() // 2))

    sol.self_consistency(T, T_c, **solver_kw)
    # sol.matsubara_sums(T, 0, workers=max(1, os.cpu_count() // 2), **solver_kw)

    sol.reset()
    return sol


class g_an:
    """
    Analytical solution for Q and spin density in infinite 2D strip of width L,
    generated by inverse spin-galvanic effect due to charge supercurrent.
    """

    def __init__(self, Delta, alpha, A_x, L=2, eta=0.1):
        self.Delta = Delta
        self.alpha = alpha
        self.L = L
        self.eta = eta
        self.A_x = A_x

    def _coefs(self, omega):
        Delta = self.Delta
        alpha = self.alpha
        L = self.L
        eta = self.eta
        Ax = self.A_x

        E = np.sqrt(omega**2 + Delta**2)
        kE = np.sqrt(2 * E)
        kp = np.sqrt(
            kE**2 - 2 * alpha**2 + 2j * alpha * np.sqrt(7 * alpha**2 + 4 * kE**2)
        )
        km = np.sqrt(
            kE**2 - 2 * alpha**2 - 2j * alpha * np.sqrt(7 * alpha**2 + 4 * kE**2)
        )

        ap = -4 * alpha * kp / (kp**2 - 4 * alpha**2 - kE**2)
        am = -4 * alpha * km / (km**2 - 4 * alpha**2 - kE**2)

        Qby3 = -4j * eta * Ax * alpha**3 * Delta**2 / (2 * alpha**2 + E) / E**2
        Qby1 = -Qby3 * omega / Delta

        # [Qz, Qy]
        cu = np.array(
            [
                [kp - 2 * alpha * ap, km - 2 * alpha * am],
                [kp * ap + 2 * alpha, km * am + 2 * alpha],
            ]
        )
        cd = np.array(
            [
                [-kp + 2 * alpha * ap, -km + 2 * alpha * am],
                [kp * ap + 2 * alpha, km * am + 2 * alpha],
            ]
        )

        f0 = Delta / E

        JHyz2 = -16 * Ax * alpha**2 * f0
        JHyzrhs = -eta / 4 * JHyz2

        QJyz1 = -1j * JHyzrhs * omega / E
        QJyz3 = +1j * JHyzrhs * Delta / E

        v1 = np.array([-2j * alpha * 1j * Qby1 + QJyz1, 0 * E])
        v3 = np.array([-2j * alpha * 1j * Qby3 + QJyz3, 0 * E])

        v2 = np.array([0 * E, 0 * E])

        v = np.array([v1, v2, v3])

        cu = np.moveaxis(cu, [0, 1], [-2, -1])
        cd = np.moveaxis(cd, [0, 1], [-2, -1])
        v = np.moveaxis(v, 1, -1)

        bu = np.linalg.solve(cu, v[..., None])[..., 0]
        bd = np.linalg.solve(cd, v[..., None])[..., 0]

        bu = np.moveaxis(bu, -1, 1)
        bd = np.moveaxis(bd, -1, 1)
        k = np.array([kp, km])
        a = np.array([ap, am])

        g03 = omega / E
        g01 = Delta / E

        Qby = np.array([Qby1, 0 * Qby1, Qby3])

        return g03, g01, k, a, bu, bd, Qby

    def _Q(self, x, omega):
        x, omega = np.broadcast_arrays(x, omega)

        g03, g01, k, a, bu, bd, Qby = self._coefs(omega)

        vd = bd * np.exp(-k * (x + self.L / 2))
        vu = bu * np.exp(k * (x - self.L / 2))

        dQz = vd.sum(axis=1) + vu.sum(axis=1)
        dQy = (vd * (-a)).sum(axis=1) + (vu * a).sum(axis=1)

        return dQy, dQz

    def _Dg(self, x, omega, bulk=False):
        x, omega = np.broadcast_arrays(x, omega)

        g03, g01, k, a, bu, bd, Qby = self._coefs(omega)

        sl = (Ellipsis, None, None)

        t1y = np.kron(S_x, S_y)
        t2y = np.kron(S_y, S_y)
        t3y = np.kron(S_z, S_y)

        t1z = np.kron(S_x, S_z)
        t2z = np.kron(S_y, S_z)
        t3z = np.kron(S_z, S_z)

        dQy, dQz = self._Q(x, omega)
        if bulk:
            dQy *= 0
            dQz *= 0

        Q = (
            +(Qby[0] + dQy[0])[sl] * t1y
            + (Qby[1] + dQy[1])[sl] * t2y
            + (Qby[2] + dQy[2])[sl] * t3y
            + (0 + dQz[0])[sl] * t1z
            + (0 + dQz[1])[sl] * t2z
            + (0 + dQz[2])[sl] * t3z
        )

        return Q

    def g0(self, omega):
        g03, g01, k, a, bu, bd, Qby = self._coefs(omega)

        sl = (Ellipsis, None, None)
        t1 = np.kron(S_x, S_0)
        t3 = np.kron(S_z, S_0)
        return t3 * g03[sl] + t1 * g01[sl]

    def g(self, x, omega, bulk=False):
        x, omega = np.broadcast_arrays(x, omega)
        return self.g0(omega) + self._Dg(x, omega, bulk=bulk)

    def S(self, x, T, bulk=False):
        x = np.asarray(x)

        E_0 = 50 * abs(self.Delta)
        omega, a = get_matsubara_sum(T, E_0)

        x = np.asarray(x)[..., None]

        g = a[..., :, None, None] * self.g(x, omega, bulk=bulk)
        s = 0.5j * np.pi * g.sum(axis=-3)

        sx = tr(s @ np.kron(S_z, S_x)).real
        sy = tr(s @ np.kron(S_z, S_y)).real
        sz = tr(s @ np.kron(S_z, S_z)).real

        return 0.5 * np.moveaxis(np.array([sx, sy, sz]), 0, -1)


def plot_fig6(save=False):
    """
    Plot paper Fig. 6 for the inverse spin-galvanic effect.
    """
    import usadelndsoc.bcs
    from matplotlib import colors

    Gamma_ST = 0.4
    alpha, eta = Gamma_to_alpha(Gamma_DP=10, Gamma_ST=Gamma_ST)

    xi = 1

    T_c0 = np.exp(np.euler_gamma) / np.pi
    Delta01 = usadelndsoc.bcs.BCS_Delta(T=0.1, Tc=T_c0)
    Delta03 = usadelndsoc.bcs.BCS_Delta(T=0.3, Tc=T_c0)
    Delta04 = usadelndsoc.bcs.BCS_Delta(T=0.4, Tc=T_c0)

    sol01 = solve(T=0.1, phi=0.05, n=90, L_S=2, L=0, W=5, workers=5, mem=mem).item()
    sol03 = solve(T=0.3, phi=0.05, n=90, L_S=2, L=0, W=5, workers=5, mem=mem).item()
    sol04 = solve(T=0.4, phi=0.05, n=90, L_S=2, L=0, W=5, workers=5, mem=mem).item()

    sol = sol01

    A_x = 0.05 / sol.Lx
    print(A_x)

    g01 = g_an(Delta=Delta01, alpha=alpha, A_x=A_x, L=sol.Ly, eta=eta)
    g03 = g_an(Delta=Delta03, alpha=alpha, A_x=A_x, L=sol.Ly, eta=eta)
    g04 = g_an(Delta=Delta04, alpha=alpha, A_x=A_x, L=sol.Ly, eta=eta)

    vs = [(0.1, sol01, g01), (0.3, sol03, g03), (0.4, sol04, g04)]

    y = np.linspace(-sol01.Ly / 2, sol01.Ly / 2, 303)

    plt.clf()

    plt.gcf().set_size_inches(1.2 * 86 / 25.4, 86 / 25.4 * 0.6)
    plt.gcf().set_layout_engine("constrained")

    ax1 = plt.subplot(121)

    S0 = xi * A_x * Gamma_ST

    for j, (T, sol, g) in enumerate(vs):
        plt.plot(y / xi, sol.result.S_tot_s(0, y).real[:, 1] / S0, "-", label=str(T))
        plt.plot(y / xi, g.S(y, T=T).real[:, 1] / S0, "k:", label="__nolabel__")

    plt.ylabel(r"$S_y / (\nu \Gamma_{st} A_x \xi_0)$")
    plt.xlabel(r"$y/\xi_0$")

    ax2 = plt.subplot(122)

    offs = [-0.05, 0, 0.05]

    for j, (T, sol, g) in enumerate(vs):
        plt.plot(
            y / xi,
            sol.result.S_tot_s(0, y).real[:, 2] / S0 + offs[j],
            "-",
            label=str(T),
        )
        plt.plot(
            y / xi, g.S(y, T=T).real[:, 2] / S0 + offs[j], "k:", label="__nolabel__"
        )

    plt.ylabel(r"$S_z / (\nu \Gamma_{st} A_x \xi_0)$")
    plt.xlabel(r"$y/\xi_0$")
    plt.legend(
        ncols=3,
        handlelength=0.7,
        handletextpad=0.4,
        columnspacing=0.4,
        loc="lower left",
        title=r"$T / \Delta_0$",
    )

    if save:
        plt.savefig("../figs/edelst.pdf")


def main():
    plot_fig6(save=True)


if __name__ == "__main__":
    main()


==> anc/rashba2.py <==
# -*- coding:utf-8; eval: (blacken-mode) -*-
"""
Calculate spin density and anomalous current in finite-size 2D Rashba superconductor case under exchange field.
"""
import os
import joblib
import numpy as np
from numpy import pi
import matplotlib.pyplot as plt
from scipy.linalg import expm
import logging
from numpy import exp, pi

import usadelndsoc
from usadelndsoc.matsubara import get_matsubara_sum
from usadelndsoc.solver import *
from usadelndsoc.util import vectorize_parallel
from usadelndsoc.plotting import plot_Delta_J_2d


mem = joblib.Memory("cache")


def get_solver(soc_alpha, eta, Lx=10, Ly=10, h=0.5, D=1.0, nx=5, ny=5):
    sol = Solver(nx=nx, ny=ny)
    sol.mask[...] = MASK_NONE
    sol.Lx = Lx
    sol.Ly = Ly

    sol.Omega[...] = 0
    sol.Delta[:, :] = np.eye(2)

    sol.D = D
    sol.eta = eta

    nx, ny = sol.shape
    dx = sol.Lx / nx
    dy = sol.Ly / ny

    Ax = soc_alpha * np.kron(S_0, S_y)
    Ay = -soc_alpha * np.kron(S_0, S_x)

    sol.Ux[...] = expm(1j * dx * Ax)
    sol.Uy[...] = expm(1j * dy * Ay)

    sol.Omega[...] += h * np.kron(S_z, S_x)

    return sol


def Gamma_to_alpha(Gamma_DP, Gamma_ST):
    r"""
    Transform from (Gamma_DP, Gamma_ST) to (alpha_soc, eta).

    .. math::

       \Gamma_{DP} &= 2 \alpha^2 p_F^2 \tau \\
       \Gamma_{ST} &= \Gamma_{DP} \frac{\alpha\tau}{\xi_0}

    and :math:`\xi_0^2 = D/\Delta_0`.

    The length unit is :math:`L_0 = \sqrt{D/E_0}` where
    :math:`E_0` is the energy unit.
    """

    alpha_soc = (Gamma_DP / 4) ** 0.5
    eta = Gamma_ST / (4 * alpha_soc**3)
    return alpha_soc, eta


@vectorize_parallel(returns_object=True, noarray=True)
def j_anom(T, h, L=5, W=None, n=5, Gamma_DP=10, Gamma_ST=0.4, **solver_kw):
    usadelndsoc.logger.setLevel(1)

    if W is None:
        W = L

    T_c0 = 0.556

    nx = n
    ny = int(round(n * W / L))

    alpha_soc, eta = Gamma_to_alpha(Gamma_DP, Gamma_ST)

    sol = get_solver(soc_alpha=alpha_soc, eta=eta, h=h, D=1.0, Lx=L, Ly=W, nx=nx, ny=ny)
    sol.self_consistency(T, T_c0, workers=max(1, os.cpu_count() // 2), **solver_kw)

    sol.reset()
    return sol


class g_an:
    """
    Analytical solution for Q and spin density in infinite 2D strip of length L,
    generated by exchange field.
    """

    def __init__(self, Delta, alpha, hx, hy, hz, L=2, eta=0.1):
        self.Delta = Delta
        self.h = (hx, hy, hz)
        self.alpha = alpha
        self.L = L
        self.eta = eta

    def _coefs(self, omega):
        Delta = self.Delta
        hx, hy, hz = self.h
        alpha = self.alpha
        L = self.L

        E = np.sqrt(omega**2 + Delta**2)
        kE = np.sqrt(2 * E)
        kp = np.sqrt(
            kE**2 - 2 * alpha**2 + 2j * alpha * np.sqrt(7 * alpha**2 + 4 * kE**2)
        )
        km = np.sqrt(
            kE**2 - 2 * alpha**2 - 2j * alpha * np.sqrt(7 * alpha**2 + 4 * kE**2)
        )

        ap = -4 * alpha * kp / (kp**2 - 4 * alpha**2 - kE**2)
        am = -4 * alpha * km / (km**2 - 4 * alpha**2 - kE**2)

        Qbz = -hz / (2 * E + 8 * alpha**2)
        Qbx = -hx / (2 * E + 4 * alpha**2)
        Qby = -hy / (2 * E + 4 * alpha**2)

        cr = np.array(
            [
                [kp - 2 * alpha * ap, km - 2 * alpha * am],
                [kp * ap + 2 * alpha, km * am + 2 * alpha],
            ]
        )
        cl = np.array(
            [
                [-kp + 2 * alpha * ap, -km + 2 * alpha * am],
                [kp * ap + 2 * alpha, km * am + 2 * alpha],
            ]
        )
        v = np.array([2 * alpha * Qbx, -2 * alpha * Qbz])

        cl = np.moveaxis(cl, [0, 1], [-2, -1])
        cr = np.moveaxis(cr, [0, 1], [-2, -1])
        v = np.moveaxis(v, 0, -1)

        bl = np.linalg.solve(cl, v)
        br = np.linalg.solve(cr, v)

        bl = np.moveaxis(bl, -1, 0)
        br = np.moveaxis(br, -1, 0)
        k = np.array([kp, km])
        a = np.array([ap, am])

        g03 = omega / E
        g01 = Delta / E

        return g03, g01, k, a, bl, br, Qbx, Qby, Qbz

    def _Q(self, x, omega):
        x, omega = np.broadcast_arrays(x, omega)

        g03, g01, k, a, bl, br, Qbx, Qby, Qbz = self._coefs(omega)

        vl = bl * np.exp(-k * (x + self.L / 2))
        vr = br * np.exp(k * (x - self.L / 2))

        dQz = vl.sum(axis=0) + vr.sum(axis=0)
        dQx = (vl * (-a)).sum(axis=0) + (vr * a).sum(axis=0)

        return dQx, dQz

    def _dQ(self, x, omega):
        x, omega = np.broadcast_arrays(x, omega)

        g03, g01, k, a, bl, br, Qbx, Qby, Qbz = self._coefs(omega)

        vl = bl * np.exp(-k * (x + self.L / 2)) * (-k)
        vr = br * np.exp(k * (x - self.L / 2)) * k

        dQz = vl.sum(axis=0) + vr.sum(axis=0)
        dQx = (vl * (-a)).sum(axis=0) + (vr * a).sum(axis=0)
        return dQx, dQz

    def g0(self, omega):
        g03, g01, k, a, bl, br, Qbx, Qby, Qbz = self._coefs(omega)

        sl = (Ellipsis, None, None)
        t3 = np.kron(S_z, S_0)
        t2 = np.kron(S_y, S_0)
        return t3 * g03[sl] + t2 * g01[sl]

    def _Dg(self, x, omega, der=False):
        x, omega = np.broadcast_arrays(x, omega)

        g03, g01, k, a, bl, br, Qbx, Qby, Qbz = self._coefs(omega)

        sl = (Ellipsis, None, None)

        t3 = np.kron(S_z, S_0)
        g0 = self.g0(omega)

        if not der:
            dQx, dQz = self._Q(x, omega)
            f = 1
        else:
            dQx, dQz = self._dQ(x, omega)
            f = 0

        Q = (
            (Qbx * f + dQx)[sl] * np.kron(S_0, S_x)
            + (Qby * f + 0)[sl] * np.kron(S_0, S_y)
            + (Qbz * f + dQz)[sl] * np.kron(S_0, S_z)
        )

        return 1j * g0 @ (t3 @ g0 - g0 @ t3) @ Q

    def g(self, x, omega, bulk=False):
        x, omega = np.broadcast_arrays(x, omega)
        if bulk:
            return self.g0(omega)
        return self.g0(omega) + self._Dg(x, omega)

    def dg(self, x, omega):
        x, omega = np.broadcast_arrays(x, omega)
        return self._Dg(x, omega, der=True)

    def S(self, x, T, der=False, bulk=False):
        x = np.asarray(x)

        E_0 = 10 * max(np.linalg.norm(self.h), abs(self.Delta))
        omega, a = get_matsubara_sum(T, E_0)

        x = np.asarray(x)[..., None]

        if not der:
            g = a[..., :, None, None] * self.g(x, omega, bulk=bulk)
        else:
            g = a[..., :, None, None] * self.dg(x, omega, bulk=bulk)
        s = -1j * np.pi * g.sum(axis=-3)

        sx = tr(s @ np.kron(S_z, S_x)).real
        sy = tr(s @ np.kron(S_z, S_y)).real
        sz = tr(s @ np.kron(S_z, S_z)).real

        return 0.5 * np.moveaxis(np.array([sx, sy, sz]), 0, -1)

    def dS(self, x, T):
        return self.S(x, T, der=True)

    def jy_an_t(self, x, T):
        S = self.S(x, T)
        dS = self.dS(x, T)
        jy = self.dS[..., 2] - 2 * self.alpha * S[..., 0]
        return jy * 2 * self.alpha**2 * self.eta


def solve(n, **kw):
    """
    Solve for spin-galvanic effect
    """
    h = 0.1
    T = 0.2

    sol = j_anom(T, h, n=n, mem=mem, **kw).item()
    nx, ny = sol.shape

    res = sol.result

    dx = sol.x[1] - sol.x[0]
    dy = sol.y[1] - sol.y[0]

    x = np.linspace(sol.x[0] - dx / 2, sol.x[-1] + dx / 2, 8 * nx)
    y = np.linspace(sol.y[0] - dy / 2, sol.y[-1] + dy / 2, 8 * ny)

    I = res.J_tot_c(x[:, None], y[None, :], method="bilinear").real
    S = res.S_tot_s(x[:, None], y[None, :]).real

    plt.clf()

    plt.gcf().set_size_inches(8, 6)

    plt.subplot(211)
    plot_Delta_J_2d(sol.x, sol.y, res.Delta.A[:, :, 0, 0], x, y, I[..., 0], I[..., 1])
    plt.axis("equal")

    plt.subplot(212)
    plt.pcolormesh(x, y, S[..., 0].T, rasterized=True)
    plt.axis("equal")

    plt.savefig("rashba2.png")

    return sol


def plot_osc(
    sol, save=False, T=0.2, Gamma_DP=10, Gamma_ST=1, h=0.1, vert=True, Slog=True
):
    import usadelndsoc.bcs
    from matplotlib import colors

    x = np.linspace(-sol.Lx / 2, sol.Lx / 2, 307)[1:-1]
    y = np.linspace(-sol.Ly / 2, sol.Ly / 2, 303)

    res = sol.result
    j = res.J_tot_c(x[:, None], y[None, :]).real
    s = res.S_tot_s(x[:, None], y[None, :]).real
    ja = np.hypot(j[..., 0].real, j[..., 1].real)
    s0 = res.S_tot_s(x[:, None], [0]).real
    s00 = res.S_tot_s([0], [0]).real[0, 0]

    xi = 1

    jamin = 10 ** (np.floor(np.log10(np.quantile(ja.ravel() / ja.max(), 0.05))))

    T_c0 = 0.556
    Delta = usadelndsoc.bcs.BCS_Delta(T, T_c0, h)
    alpha, eta = Gamma_to_alpha(Gamma_DP, Gamma_ST)
    g = g_an(Delta=Delta, alpha=alpha, hx=-h, hy=0, hz=0, L=sol.Lx, eta=eta)

    plt.clf()

    plt.gcf().set_size_inches(1.2 * 86 / 25.4, 86 / 25.4 * 0.6)
    plt.gcf().set_layout_engine("constrained")

    if vert:
        ax1 = plt.subplot(211)
        plt.tick_params(axis="both", labelbottom=False)
    else:
        ax1 = plt.subplot(121)

    plt.streamplot(
        x / xi,
        y / xi,
        j[..., 0].T,
        j[..., 1].T,
        density=1.25,
        linewidth=0.75,
        arrowsize=0.6,
        cmap="plasma",
        color=ja.T / ja.max(),
        norm=colors.LogNorm(vmin=jamin, vmax=1),
    )

    L = sol.Lx / xi
    W = sol.Ly / xi
    plt.plot([-L / 2, L / 2], [W / 2, W / 2], c="b", ls=":", lw=1)
    plt.plot([-L / 2, L / 2], [-W / 2, -W / 2], c="b", ls=":", lw=1)
    plt.plot([-L / 2, -L / 2], [-W / 2, W / 2], c="b", ls=":", lw=1)
    plt.plot([L / 2, L / 2], [-W / 2, W / 2], c="b", ls=":", lw=1)

    plt.ylabel(r"$y/\xi_0$")
    plt.axis("equal")
    cb = plt.colorbar()
    plt.gca().set_title(r"$j/j_{\rm max}$")

    if not vert:
        plt.xlabel(r"$x/\xi_0$")

    if vert:
        ax2 = plt.subplot(212, sharex=ax1)
    else:
        ax2 = plt.subplot(122)

    plt.axvline(-L / 2, ls=":", c="b")
    plt.axvline(+L / 2, ls=":", c="b")

    s2 = g.S(x, T=T)
    s20 = g.S(0, T=T)[..., 0]
    s22 = g.S(0, T=T)[..., 2]

    if Slog:
        plt.semilogy(x / xi, abs(s0[:, 0, 0] / s00 - 1), "-")
        plt.semilogy(x / xi, abs(s2[:, 0] / s20 - 1), "k:")
        plt.ylabel(r"$|\delta S_x|/S_{x,\rm bulk}$")
        plt.ylim(1e-5, 1)
    else:
        plt.plot(x / xi, (s0[:, 0, 0] / s00 - 1), "-", label="$S_x$")
        plt.plot(x / xi, (s2[:, 0] / s20 - 1), "k:", label="__nolabel__")
        plt.plot(x / xi, (s0[:, 0, 2] / s00), "-", label="$S_z$")
        plt.plot(x / xi, (s2[:, 2] / s00), "k:", label="__nolabel__")
        plt.ylabel(r"$\delta S_i/S_{x,\rm bulk}$")
        plt.legend()

    plt.xlabel(r"$x/\xi_0$")

    plt.xlim(1.05 * x[0] / xi, 1.05 * x[-1] / xi)

    kE = np.sqrt(2j * pi * T)
    kp = np.sqrt(kE**2 - 2 * alpha**2 + 2j * alpha * np.sqrt(7 * alpha**2 + 4 * kE**2))
    km = np.sqrt(kE**2 - 2 * alpha**2 - 2j * alpha * np.sqrt(7 * alpha**2 + 4 * kE**2))
    print(2 * pi / (xi * kp), 2 * pi / (xi * km))

    if save:
        plt.savefig("osc.pdf")


def plot_fig2(save=False):
    """
    Plot paper Fig. 3 for the spin-galvanic effect in a square
    """
    sol = solve(n=60, tol=1e-8)
    plot_osc(sol, vert=False, Slog=False)
    if save:
        plt.savefig("../figs/oscsq.pdf")
    return sol


def plot_fig5(save=False):
    """
    Plot paper Fig. 5 for the spin-galvanic effect in long strip
    """
    sol = solve(n=220, L=10, W=1, tol=1e-8)
    plot_osc(sol)
    if save:
        plt.savefig("../figs/osc.pdf")
    return sol


def plot_fig4(sol=None, scl=9, save=False):
    import pyvista as pv
    import matplotlib.pyplot as plt
    from PIL import Image

    if sol is None:
        sol = solve(n=60, tol=1e-8)

    x = np.linspace(sol.x[0], sol.x[-1], 10)
    y = np.linspace(sol.y[0], sol.y[-1], 10)
    z = np.array([0])

    X, Y, Z = np.broadcast_arrays(x[:, None], y[None, :], z)

    xi = 1

    S = sol.result.S_tot_s(x[:, None], y[None, :])
    U = scl * S[:, :, 0].real
    V = scl * S[:, :, 1].real
    W = scl * S[:, :, 2].real

    R = np.column_stack((U.T.ravel(), V.T.ravel(), W.T.ravel()))

    grid = pv.RectilinearGrid(x / xi, y / xi, z / xi)
    grid["magnitude"] = np.linalg.norm(R, axis=1)
    grid["vectors"] = R
    grid.set_active_vectors("vectors")

    bgrid = pv.RectilinearGrid(x / xi, y / xi, z / xi)

    arrows = grid.glyph(orient="vectors", factor=1.6)

    pv.set_plot_theme("document")

    figscale = 6 if save else 1

    p = pv.Plotter(
        notebook=0, window_size=(500 * figscale, 300 * figscale), off_screen=save
    )
    p.add_mesh(arrows)
    p.add_mesh(bgrid, opacity=0.25, color="gray", show_edges=False)

    bounds = [
        -sol.Lx / 2 / xi,
        sol.Lx / 2 / xi,
        -sol.Ly / 2 / xi,
        sol.Ly / 2 / xi,
        -0.7,
        0.7,
    ]

    p.view_isometric()
    p.remove_scalar_bar()
    p.show_grid(
        mesh=arrows,
        show_xlabels=True,
        show_ylabels=True,
        show_zlabels=False,
        show_zaxis=False,
        grid=True,
        xtitle="x",
        ytitle="y",
        ztitle="",
        font_size=9 * figscale,
        bounds=bounds,
        n_xlabels=3,
        n_ylabels=3,
        padding=0.0,
        fmt="%d",
        location="outer",
    )

    if save:
        img = np.array(p.show(return_img=True))
        alpha = img.view("u1,u1,u1")[:, :, 0] == np.array((255, 255, 255), "u1,u1,u1")
        alpha = np.uint8(255) - np.uint8(255) * alpha
        img = np.concatenate((img, alpha[:, :, None]), axis=-1)
        img = Image.fromarray(img)
        img = img.crop(img.getbbox())
        if save == True:
            filename = "../figs/sfield.png"
        else:
            filename = save
        img.save(filename)
    else:
        p.show()


def main():
    plot_fig2(save=True)
    plot_fig5(save=True)
    plot_fig4(save=True)


if __name__ == "__main__":
    main()

